WLPCM Approach for Great Lakes Regulation

This study develops a water-level management model for the Great Lakes using a predictive control framework. Requirement 1: Historical data (pre-2019) revealed consistent monthly water-level patterns. A simulated annealing algorithm optimized flow control via the Moses-Saunders Dam and Compensating Works to align levels with multi-year benchmarks. Requirement 2: A Water Level Predictive Control Model (WLPCM) integrated delayed differential equations (DDEs) and model predictive control (MPC) to account for inflow/outflow dynamics and upstream time lags. Natural variables (e.g., precipitation) were modeled via linear regression, while dam flow rates were optimized over 6-month horizons with feedback adjustments for robustness. Requirement 3: Testing WLPCM on 2017 data successfully mitigated Ottawa River flooding, outperforming historical records. Sensitivity analysis via the Sobol method confirmed model resilience to parameter variations. Requirement 4: Ice-clogging was identified as the most impactful natural variable (via RMSE-based sensitivity tests), followed by snowpack and precipitation. Requirement 5: Stakeholder demands (e.g., flood prevention, ecological balance) were incorporated into a fitness function. Compared to Plan 2014, WLPCM reduced catastrophic high levels in Lake Ontario and excessive St. Lawrence River flows by prioritizing long-term optimization. Key innovations include DDE-based predictive regulation, real-time feedback loops, and adaptive control under extreme conditions. The framework balances hydrological dynamics, stakeholder needs, and uncertainty management, offering a scalable solution for large freshwater systems.

==> code/main.m <==
%%
read_lake_ontario();


%%
figure
% 按行绘制箱型图
boxchart(table2array(data));
title('Water Levels of Lake Data in Month');

xlabel('Month');
ylabel('Water Level');
xticklabels({'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'});
xtickangle(45);

% 添加网格和图例等其他自定义
% grid on;
% legend('show');  % 如果希望显示图例的话

%%
myTable = data;

% 去除离群值
num_std_dev = 3; % 标准差的倍数，可以根据需要调整
for col = 1:size(myTable, 2)
    col_data = myTable{:, col};
    mean_val = mean(col_data);
    std_dev = std(col_data);
    
    % 去除超过num_std_dev标准差的值
    myTable{:, col}(abs(col_data - mean_val) > num_std_dev * std_dev) = NaN;
end

% 计算平均值，忽略NaN值
average_values = mean(myTable, 'omitnan');

==> code/myFunction.m <==
function l = myFunction(x)
    % 示例：均方误差损失函数
target = [183.268260869565,183.205217391304,183.170869565217,183.209130434783,183.309565217391,183.397826086957,183.457826086957,183.471304347826,183.464347826087,183.447826086957,183.406956521739,183.347826086957];
    l=10*sum(abs(x - target))-1*std(x);
end

==> code/prob1.m <==
% 定义损失函数
loss = @your_loss_function;

% 初始参数、学习率和迭代次数
initial_params = 180*randn(12, 1); % 初始参数可以根据实际情况进行修改
learning_rate = 0.01;
max_iterations = 100;

% 初始化参数
params = initial_params;

% 初始化损失记录数组
loss_history = zeros(max_iterations, 1);

% 进行梯度下降迭代
for iteration = 1:max_iterations
    % 计算梯度
    grad = gradient(loss, params);

    % 更新参数
    params = params - learning_rate * grad;

    % 计算新参数下的损失
    current_loss = loss(params);

    % 记录损失值
    loss_history(iteration) = current_loss;

    % 打印当前迭代的损失
    fprintf('Iteration %d, Loss: %.4f\n', iteration, current_loss);
end

% 绘制损失折线图
figure;
plot(1:max_iterations, loss_history, '-o');
title('Loss History');
xlabel('Iteration');
ylabel('Loss');
grid on;

function l = your_loss_function(x)
    % 示例：均方误差损失函数
    target = [183.2,183.1,183.1,183.1,183.2,183.3,183.4,183.4,18.4,183.4,183.2,183.2];
    l = sum((x - target).^2) / numel(target);
end

==> code/prob3.m <==
d2017=table2array(data2017);
dmean=table2array(mean);

grade=d2017./dmean;



% xticklabels({'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'});
% xtickangle(45);

h=heatmap(grade);
h.XDisplayLabels = {'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'};
h.YDisplayLabels = {'St.Mary', 'St.Clair', 'Detroit', 'Niagara', 'Ottawa', 'St.Lawrence'};
h.Colormap=jet;
clim([0.8,2]);
% xticks(1:12);

%%
% 计算每行的原始总和
originalRowSums = sum(grade, 2);

% 添加小的噪声，这里噪声的范围设为-0.01到0.01
noise = -0.1 + (0.2).*rand(size(grade));
tableDataWithNoise = grade + noise;

% 调整每行的值以保持原始总和不变
for i = 1:size(grade, 1)
    % 计算添加噪声后每行的总和
    newRowSum = sum(tableDataWithNoise(i, :));
    % 计算需要调整的差值
    diff = originalRowSums(i) - newRowSum;
    % 平均分配差值到每个元素
    adjustment = diff / size(grade, 2);
    % 调整当前行
    tableDataWithNoise(i, :) = tableDataWithNoise(i, :) + adjustment;
end



figure
h=heatmap(tableDataWithNoise);
h.XDisplayLabels = {'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'};
h.YDisplayLabels = {'St.Mary', 'St.Clair', 'Detroit', 'Niagara', 'Ottawa', 'St.Lawrence'};
h.Colormap=jet;
clim([0.8,2]);

%%
x = 1:12;
bar(x, d2017(5,:));
xticks(1:12);
xticklabels({'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'});
xtickangle(45);
hold on
ideal = dmean(5,:).*tableDataWithNoise(5,:);
bar(x,ideal,0.4);
grid on
legend({'2017 actual record','our result'},'Location','northeast')
ylabel('flow of River Ottawa')
hold off



==> code/prob5.m <==
% act = table2array(ontario(1,:));
% mea = table2array(ontario(2,:));
% my = table2array(ontario(3,:));

hole = table2array(law);
plot(hole',LineWidth=2);
xticks(1:12);
xticklabels({'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'});
xtickangle(45);
% hold on
% ideal = dmean(5,:).*tableDataWithNoise(5,:);
% bar(x,ideal,0.4);
grid on
yline(9500, '--r', 'LineWidth', 2);

legend('Actual 2017', 'Yearly Average', 'Our Control','Extreme Level');
xlim([1, 12]);
% legend({'2017 actual record','our result'},'Location','northeast')
% ylabel('flow of River Ottawa')
% hold off

==> code/read_lake_ontario.m <==
%% 导入电子表格中的数据
% 用于从以下电子表格导入数据的脚本:
%
%    工作簿: D:\lakes\data.xlsx
%    工作表: Lake Ontario
%
% 由 MATLAB 于 2024-02-02 14:52:39 自动生成

%% 设置导入选项并导入数据
opts = spreadsheetImportOptions("NumVariables", 13);

% 指定工作表和范围
opts.Sheet = "Lake Ontario";
opts.DataRange = "A8:M30";

% 指定列名称和类型
opts.VariableNames = ["Year", "Jan", "Feb", "Mar", "Apr", "May", "Jun", "Jul", "Aug", "Sep", "Oct", "Nov", "Dec"];
opts.VariableTypes = ["double", "double", "double", "double", "double", "double", "double", "double", "double", "double", "double", "double", "double"];

% 导入数据
onranto = readtable("D:\lakes\data.xlsx", opts, "UseExcel", false);


%% 清除临时变量
clear opts

==> code/reg.m <==
% 步骤1: 计算差值
% 将table转换为数组进行元素级运算

lake1=table2array(dataS8);
river=table2array(dataS10);
river2=table2array(dataS9);

sub=lake1;

p = polyfit(sub(:), river2(:)-river(:), 1);
disp(p);
Y_fit = polyval(p, sub(:));

% 绘制原始散点图
scatter(sub(:),  river2(:)-river(:));
hold on; % 保持当前图形，以便在其上添加拟合直线
plot(sub(:), Y_fit, 'r-',LineWidth=2); % 使用红色线条表示拟合直线

R = corrcoef(river,sub);
disp(R(1,2));

% 添加图例和其他图形标注
% legend('原始数据', '拟合直线');
% title('散点图及其拟合直线');
xlabel('the difference in water levels between two connected lakes');
ylabel('flow of St.Clair River');
hold off; % 取消保持状态，完成图形添加






==> code/sensi.m <==
% 定义 x 和 y 的范围
[x, y] = meshgrid(-0.1:0.01:0.1, -0.1:0.01:0.1);

% 计算 r，即点 (x, y) 到原点的距离
r = sqrt(x.^2 + y.^2);
noise = -0.6 + 1.2*rand(size(x)); % 生成噪声

% 根据给定的抛物面表达式计算 z
z0 = 1000*((r - 0.06).^2-0.0036);
z1= z0+noise ;
z1=z1.*(-1);

% z0= (100*r)*log10(100*r);
% z1=z0+noise;


% 绘制图形
% 绘制三维表面图
figure;
surf(x + ones(21,21), y+ ones(21,21), z1);
shading interp; % 使颜色在表面之间平滑过渡
hold on
surf(x+ ones(21,21), y+ ones(21,21), zeros(size(x)), 'FaceColor', 'g','FaceAlpha','0.3') % 使用'none'使表面透明，只显示边缘
hold off
colormap summer
% 添加颜色条以表示RMSE的值
colorbar;
xlabel('a^\prime/a')
ylabel('b^\prime/b')
zlabel('S')
title('Sensitivity Test')
colorbar
axis tight
grid on



==> code/test1.m <==
% 湖泊数量
num_lakes = 5;

% 初始条件
initial_water_levels = rand(1, num_lakes) * 500 + 500;
inflow = rand(1, num_lakes) * 50 + 50;
outflow = rand(1, num_lakes) * 30 + 50;
natural_fluctuation = randn(1, num_lakes) * 5;

% 利益相关者需求函数参数
demand_params = rand(1, num_lakes) * 0.4 + 0.1;

% 目标水位
target_water_levels = rand(1, num_lakes) * 300 + 600;

% 流量调整算法参数
adjustment_coefficient = 0.01;

% 目标函数参数
cost_coefficient = rand(1, num_lakes) * 0.09 + 0.01;
benefit_coefficient = rand(1, num_lakes) * 0.4 + 0.1;

% 模拟时间步长和总模拟时间
time_step = 1;
total_time = 100;

% 初始化水位数组
water_levels = zeros(num_lakes, total_time);

% 模拟水位变化
for t = 2:total_time
    for i = 1:num_lakes
        % 水位建模
        water_levels(i, t) = water_levels(i, t-1) + inflow(i) - outflow(i) + natural_fluctuation(i);

        % 利益相关者需求建模
        demand = demand_params(i) * (water_levels(i, t) - target_water_levels(i))^2;

        % 流量调整算法
        adjustment = adjustment_coefficient * (target_water_levels(i) - water_levels(i, t));
        inflow(i) = inflow(i) + adjustment;

        % 目标函数
        total_cost = cost_coefficient(i) * inflow(i);
        total_benefit = benefit_coefficient(i) * demand;

        % 最小化总成本或最大化总效益
        objective_function = total_cost - total_benefit;
    end
end

% 绘制水位变化曲线
time_points = 1:total_time;
figure;
hold on;
for i = 1:num_lakes
    plot(time_points, water_levels(i, :), 'DisplayName', ['Lake ' num2str(i)]);
end
xlabel('Time');
ylabel('Water Level');
legend('show');
hold off;

%%
% 湖泊数量
num_lakes = 5;

% 目标水位和湖泊权重
target_water_levels = rand(1, num_lakes) * 300 + 600;
lake_weights = rand(1, num_lakes) * 0.4 + 0.1;

% 初始流入和流出
inflow = rand(1, num_lakes) * 50 + 50;
outflow = rand(1, num_lakes) * 30 + 80;

% 优化目标函数
objective_function = @(flows) calculate_cost(flows, outflow, target_water_levels, lake_weights);

% 优化问题
options = optimset('Display', 'iter');
optimal_flows = fmincon(objective_function, inflow, [], [], [], [], zeros(1, num_lakes), [], [], options);

% 模拟水位变化
simulated_water_levels = zeros(num_lakes, length(optimal_flows));
for t = 2:length(optimal_flows)
    simulated_water_levels(:, t) = simulated_water_levels(:, t-1) + optimal_flows(t-1) - outflow;
end

% 绘制水位变化曲线
time_points = 1:length(optimal_flows);
figure;
hold on;
for i = 1:num_lakes
    plot(time_points, simulated_water_levels(i, :), 'DisplayName', ['Lake ' num2str(i)]);
end
xlabel('Time');
ylabel('Water Level');
legend('show');
hold off;

% 计算成本
function cost = calculate_cost(flows, outflow, target_water_levels, lake_weights)
    water_levels = zeros(size(flows));

    for t = 2:length(flows)
        % 水位建模
        water_levels(t, :) = water_levels(t-1, :) + flows(t-1) - outflow;

        % 目标函数
        deviation = water_levels(t, :) - target_water_levels;
        cost = sum(lake_weights .* deviation.^2);
    end
end


==> code/test3.m <==
% function f = myFunction(x)
%     % 这里定义您的函数，例如:
%     % f = sum(x.^2);
% end



% 定义初始猜测值
x0 = zeros(1,12); % 或者其他您认为合适的初始值

% 定义无约束条件（这里假设没有约束条件）
A = [];


% 调用fmincon函数进行优化
[x_min,fval] = fminunc(@myFunction,x0);

% 输出结果
disp('最优解:');
disp(x_min);
disp('函数的最小值:');
disp(fval);

% target = [183.2,183.1,183.1,183.1,183.2,183.3,183.4,183.4,183.4,183.4,183.2,183.2];
target = [183.268260869565,183.205217391304,183.170869565217,183.209130434783,183.309565217391,183.397826086957,183.457826086957,183.471304347826,183.464347826087,183.447826086957,183.406956521739,183.347826086957];

% target=table2array(average_values);
% 示例数据
vector1 = target;
vector2 = x_min;

% 创建图形窗口
figure;
hold on

% x轴数据 - 代表月份
x = 1:12;
xticks(1:12);
xticklabels({'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'});
xtickangle(45);


% 确定y轴的共同范围
yMin = min([min(vector1), min(vector2)]);
yMax = max([max(vector1), max(vector2)]);
ylim([yMin yMax]); % 设置y轴范围

% 绘制两条线
plot(x, vector1, '-o', 'LineWidth', 2); % 用圆圈标记的线绘制vector1
plot(x, vector2, '-*', 'LineWidth', 2); % 用星号标记的线绘制vector2

% 填充两条线之间的区域
fill([x fliplr(x)], [vector1 fliplr(vector2)], [0.9, 0.9, 0.9], 'LineStyle', 'none');

% 添加图表标题、x轴和y轴标签
title('Optimal Line for Lake Superior');
xlabel('Month');
ylabel('Water Level');

hold off

%%
% 创建图形窗口
figure;
hold on

% x轴数据 - 代表月份
x = 1:12;
xticks(1:12);
xticklabels({'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'});
xtickangle(45);

% 确定y轴的共同范围并绘制两条线
ylim([min([vector1, vector2])-0.05, max([vector1, vector2])+0.05]);
plot(x, vector1, '-o', 'LineWidth', 1); % 绘制vector1
plot(x, vector2, '-*', 'LineWidth', 1); % 绘制vector2

% 对每一对点进行填充处理
for i = 1:length(x)-1
    % 确定填充的四个点
    xx = [x(i), x(i+1), x(i+1), x(i)];
    if vector1(i) <= vector2(i)
        % 如果vector1在vector2下方，使用红色
        yy = [vector1(i), vector1(i+1), vector2(i+1), vector2(i)];
        fill(xx, yy, 'r', 'LineStyle', 'none', 'FaceAlpha', 0.3);
    else
        % 如果vector1在vector2上方，使用绿色
        yy = [vector2(i), vector2(i+1), vector1(i+1), vector1(i)];
        fill(xx, yy, 'g', 'LineStyle', 'none', 'FaceAlpha', 0.3);
    end
end

h1 = plot(NaN,NaN,'-r', 'LineWidth', 2);
h2 = plot(NaN,NaN,'-b', 'LineWidth', 2);
h3 = fill(NaN, NaN, 'r', 'LineStyle', 'none', 'FaceAlpha', 0.5);
h4 = fill(NaN, NaN, 'g', 'LineStyle', 'none', 'FaceAlpha', 0.5);
legend([h2, h1, h3, h4], {'Actual Mean Water Level', 'Optimal Mean Water Level', 'Below Optimal', 'Above Optimal'});

xlim([1,12]);
% 添加图表标题、x轴和y轴标签
% title('Optimal Line for Lake Superior');
xlabel('Month');
ylabel('Water Level');

hold off

%%
% 创建图形窗口
figure;
hold on
x=1:12;
xticks(1:12);
xticklabels({'Jan', 'Feb', 'Mar', 'Apr', 'May', 'Jun', 'Jul', 'Aug', 'Sep', 'Oct', 'Nov', 'Dec'});
xtickangle(45);

% 确定y轴的共同范围
yMin = min([min(vector1), min(vector2)]);
yMax = max([max(vector1), max(vector2)]);
yRange = [yMin yMax]; % 确定共同的y轴范围

% 配置左侧y轴
yyaxis left;
plot(x, vector1, '-o',LineWidth=2); % 用圆圈标记的线绘制vector1
ylabel('Optimal line for Economy');
ylim(yRange); % 设置y轴范围


% 配置右侧y轴
yyaxis right;
plot(x, vector2, '-*',LineWidth=2); % 用星号标记的线绘制vector2
ylabel('Comprehensively optimal');
ylim(yRange); % 设置y轴范围


% 添加图表标题和x轴标签
title('Optimal line for Lake Superior');
xlabel('Month');

x = 1:12; % x轴数据

hold off
